Four-Loop Renormalisation of Chiral Gauge Theories with Non-Anticommuting $\gamma_5$ in the BMHV Scheme

We present the complete 4-loop renormalisation of an Abelian chiral gauge theory in the Breitenlohner-Maison / `t Hooft-Veltman (BMHV) scheme. Employing a non-anticommuting $\gamma_5$ in dimensional regularisation, we determine the full set of symmetry restoring counterterms from the quantum action principle. Our calculation represents the highest-order application of the BMHV framework so far, pushing the limits of a self-consistent treatment of $\gamma_5$ at the multi-loop level. We describe the computational setup that we developed to perform the computations and discuss key implementation aspects, such as the BMHV algebra and tensor reduction. Our work demonstrates the feasibility of applying the BMHV scheme at high loop orders and establishes a solid foundation for future studies of high-precision electroweak physics.

==> BMHVAbelian4LoopResults.m <==
(* Ancillary-File *)
(*
    This is an ancillary file for the paper
    "Four-Loop Renormalisation of Chiral Gauge Theories with Non-Anticommuting $\gamma_5$ in the BMHV Scheme"

    Authors:    Andreas von Manteuffel
                Dominik  Stoeckinger
                Matthias Weisswange

    Content:    - all counterterm coefficients
                - explicit results for the Laurent pole coefficients
                - all power-counting divergent subrenormalised 4-Loop 1PI Green Functions

    June 2025
*)


(* +++++++++++++++++++++++++++++++++++++++ *)
(* Counterterm Coefficients *)

CountertermCoefficients4L = {

    (* Divergent Bosonic Contributions *)

    dZ4B       -> ( A4BBinv*1/ep + B4BBinv*1/ep^2 + C4BBinv*1/ep^3 ),

    dX4hatBB   -> ( A4hatBBbreak*1/ep + B4hatBBbreak*1/ep^2 + C4hatBBbreak*1/ep^3 + D4hatBBbreak*1/ep^4 ),

    dX4barBB   -> ( A4barBBbreak*1/ep + B4barBBbreak*1/ep^2 ),

    dX4barBBBB -> ( A4barBBBBbreak*1/ep + B4barBBBBbreak*1/ep^2 ),

    (* Finite Bosonic Contributions *)

    dF4BB      -> F4BBbreak,
    dF4BBBB    -> F4BBBBbreak,

    (* Divergent Fermionic Contributions *)

    dZ4F[flvj2_,flvj1_]     -> ( A4FFinv[flvj2,flvj1]*1/ep + B4FFinv[flvj2,flvj1]*1/ep^2 + C4FFinv[flvj2,flvj1]*1/ep^3 + D4FFinv[flvj2,flvj1]*1/ep^4 ),
        
    dX4barFF[flvj2_,flvj1_] -> ( A4barFFbreak[flvj2,flvj1]*1/ep + B4barFFbreak[flvj2,flvj1]*1/ep^2 + C4barFFbreak[flvj2,flvj1]*1/ep^3 ),

    (* Finite Fermionic Contributions *)

    dF4FF[flvj2_,flvj1_]    -> F4FFbreak[flvj2,flvj1]

};
(* --------------------------------------- *)


(* +++++++++++++++++++++++++++++++++++++++ *)
(* Laurent Pole Coefficients and finite Counterterm Coefficients *)

explicitCoefficients4L = {

    (* Divergent Bosonic Contributions *)

    (* Coefficients of dZ4B *)
    A4BBinv -> ( (4111*myTr[YR^2]^2*myTr[YR^4])/145800 - myTr[YR^4]^2*(-537133/583200 - (34*Zeta[3])/3) - myTr[YR^8]*(-1322627/97200 - (4019*Zeta[3])/675) - 
                  myTr[YR^2]*myTr[YR^6]*(-104077/116640 + (1058*Zeta[3])/2025) ),

    B4BBinv -> ( (-707*myTr[YR^2]^2*myTr[YR^4])/14580 - (1607*myTr[YR^4]^2)/3240 - (371*myTr[YR^2]*myTr[YR^6])/1080 - (13*myTr[YR^8])/45 ),

    C4BBinv -> ( (-23*myTr[YR^2]^2*myTr[YR^4])/486 + myTr[YR^4]^2/162 + (myTr[YR^2]*myTr[YR^6])/54 ),

    (* Coefficients of dX4hatBB *)
    A4hatBBbreak -> ( (-102163*myTr[YR^2]^2*myTr[YR^4])/1749600 + myTr[YR^2]*myTr[YR^6]*(-19047839/11664000 - (659*Pi^4)/40500 + (8471*Zeta[3])/6750) + 
                        myTr[YR^4]^2*(-131895011/11664000 - (27512*Zeta[3])/675 + (2954*Zeta[5])/45) + 
                        myTr[YR^8]*(-389961509/15552000 - (67*Pi^4)/9000 - (1119401*Zeta[3])/27000 + (4079*Zeta[5])/45) ),

    B4hatBBbreak -> ( (1399*myTr[YR^2]^2*myTr[YR^4])/19440 + (361*myTr[YR^4]^2)/2700 + myTr[YR^2]*myTr[YR^6]*(8263/12960 - (659*Zeta[3])/675) + 
                      myTr[YR^8]*(-582931/259200 - (67*Zeta[3])/150) ),

    C4hatBBbreak -> ( (myTr[YR^2]^2*myTr[YR^4])/27 + (7*myTr[YR^4]^2)/1080 + (83*myTr[YR^2]*myTr[YR^6])/540 + (1231*myTr[YR^8])/4320 ),

    D4hatBBbreak -> ( -1/72*myTr[YR^8] ),

    (* Coefficients of dX4barBB *)
    A4barBBbreak -> ( (-10327*myTr[YR^2]^2*myTr[YR^4])/1166400 - (2507*myTr[YR^4]^2)/64800 + myTr[YR^2]*myTr[YR^6]*(-22999/38880 - (34*Zeta[3])/675) + 
                       myTr[YR^8]*(-2353/16200 + (4*Zeta[3])/225) ),

    B4barBBbreak -> ( (449*myTr[YR^2]^2*myTr[YR^4])/19440 + myTr[YR^4]^2/720 + (13*myTr[YR^2]*myTr[YR^6])/3240 + myTr[YR^8]/1080 ),

    (* Coefficients of dX4barBBBB *)
    A4barBBBBbreak -> ( (-998*myTr[YR^5]^2)/1215 - (3539*myTr[YR^2]^2*myTr[YR^6])/291600 + (12359*myTr[YR^4]*myTr[YR^6])/3240 + 
                         myTr[YR^2]*((-407*myTr[YR^4]^2)/4860 + myTr[YR^8]*(75677/48600 + (128*Zeta[3])/135)) + myTr[YR^10]*(1742/2025 + (8*Zeta[3])/225) ), 

    B4barBBBBbreak -> ( (-347*myTr[YR^2]^2*myTr[YR^6])/4860 - (myTr[YR^4]*myTr[YR^6])/108 + myTr[YR^2]*((-2*myTr[YR^4]^2)/3 - (19*myTr[YR^8])/810) - myTr[YR^10]/270 ),


    (* Finite Bosonic Contributions *)

    F4BBbreak   -> ( (-4240349*myTr[YR^2]^2*myTr[YR^4])/69984000 + myTr[YR^2]*myTr[YR^6]*(4525151/11664000 - (17*Pi^4)/20250 - (15569*Zeta[3])/40500) + 
                       myTr[YR^4]^2*(38768057/7776000 + (12061*Zeta[3])/900 - (713*Zeta[5])/45) + 
                       myTr[YR^8]*(403759/25920 + Pi^4/3375 + (30113*Zeta[3])/4500 - (403*Zeta[5])/45) ),

    F4BBBBbreak -> ( (6224207*myTr[YR^2]^2*myTr[YR^6])/17496000 + myTr[YR^2]*((93341*myTr[YR^4]^2)/291600 + 
                      myTr[YR^8]*(3544039/2916000 + (32*Pi^4)/2025 - (599*Zeta[3])/2025)) + 
                      myTr[YR^5]^2*(730379/72900 + (7922*Zeta[3])/675 - (536*Zeta[5])/15) + 
                      myTr[YR^4]*myTr[YR^6]*(-666463/388800 - (10888*Zeta[3])/675 - (40*Zeta[5])/9) + 
                      myTr[YR^10]*(-1123939/18000 + (2*Pi^4)/3375 - (43376*Zeta[3])/1125 + (392*Zeta[5])/9) ),

    
    (* Divergent Fermionic Contributions *)

    (* Coefficients of dZ4F *)
    A4FFinv[flvj2_,flvj1_] -> ( (3213671*myDot[YR^4, myInd[flvj2, flvj1]]*myTr[YR^2]^2)/11664000 - (66841*myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^2]^3)/11664000 - 
                                 myDot[YR^4, myInd[flvj2, flvj1]]*myTr[YR^4]*(28122617/1555200 - (3104*Zeta[3])/225) - 
                                 myDot[YR^3, myInd[flvj2, flvj1]]*myTr[YR^5]*(8177/2880 - (264*Zeta[3])/25) - myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^6]*
                                (2252129/777600 - (547*Zeta[3])/450) - myDot[YR, myInd[flvj2, flvj1]]*myTr[YR^7]*(-49367/9600 + (2*Zeta[3])/5) - 
                                 myTr[YR^2]*(myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^4]*(161755/186624 + (1069*Zeta[3])/450) + 
                                 myDot[YR, myInd[flvj2, flvj1]]*myTr[YR^5]*(-1271/1440 + (257*Zeta[3])/75) + myDot[YR^6, myInd[flvj2, flvj1]]*
                                (14415971/2592000 + (2357*Zeta[3])/450)) - myDot[YR^8, myInd[flvj2, flvj1]]*(-156477439/2592000 - (32773*Zeta[3])/300 + 160*Zeta[5]) ),

    B4FFinv[flvj2_,flvj1_] -> ( (29063*myDot[YR^8, myInd[flvj2, flvj1]])/4800 + (43811*myDot[YR^4, myInd[flvj2, flvj1]]*myTr[YR^2]^2)/64800 + 
                                (157*myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^2]^3)/194400 - (myDot[YR^4, myInd[flvj2, flvj1]]*myTr[YR^4])/90 + 
                                (299*myDot[YR^3, myInd[flvj2, flvj1]]*myTr[YR^5])/240 - myTr[YR^2]*((147353*myDot[YR^6, myInd[flvj2, flvj1]])/43200 - 
                                (13429*myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^4])/38880 + (191*myDot[YR, myInd[flvj2, flvj1]]*myTr[YR^5])/360) - 
                                (611*myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^6])/12960 - (37*myDot[YR, myInd[flvj2, flvj1]]*myTr[YR^7])/480 ),

    C4FFinv[flvj2_,flvj1_] -> ( (451*myDot[YR^8, myInd[flvj2, flvj1]])/720 + (109*myDot[YR^4, myInd[flvj2, flvj1]]*myTr[YR^2]^2)/540 + 
                                (myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^2]^3)/3240 - (7*myDot[YR^4, myInd[flvj2, flvj1]]*myTr[YR^4])/432 - 
                                 myTr[YR^2]*((1057*myDot[YR^6, myInd[flvj2, flvj1]])/2160 - (myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^4])/432) + 
                                (myDot[YR^2, myInd[flvj2, flvj1]]*myTr[YR^6])/216 ),

    D4FFinv[flvj2_,flvj1_] -> ( myDot[YR^8, myInd[flvj2, flvj1]]/24 ),

    (* Coefficients of dX4barFF *)
    A4barFFbreak[flvj2_,flvj1_] -> ( -(myDot[YR, myInd[flvj2, flvj1]]*(myTr[YR^2]*myTr[YR^5]*(1271/1440 - (257*Zeta[3])/75) + myTr[YR^7]*(49367/9600 - (2*Zeta[3])/5))) - 
                                       myDot[YR^2, myInd[flvj2, flvj1]]*((22139*myTr[YR^2]^3)/1296000 + myTr[YR^2]*myTr[YR^4]*(-41257/186624 - (335*Zeta[3])/108) + 
                                       myTr[YR^6]*(-1194907/777600 + (23*Zeta[3])/90)) - myDot[YR^6, myInd[flvj2, flvj1]]*myTr[YR^2]*(-82599047/7776000 - (2411*Zeta[3])/900) - 
                                       myDot[YR^8, myInd[flvj2, flvj1]]*(29481469/1296000 + (5461*Zeta[3])/900) - myDot[YR^3, myInd[flvj2, flvj1]]*myTr[YR^5]*
                                      (-8233/14400 + (707*Zeta[3])/100) - myDot[YR^4, myInd[flvj2, flvj1]]*((10432717*myTr[YR^2]^2)/11664000 + 
                                       myTr[YR^4]*(919571/388800 + (1198*Zeta[3])/225)) ),

    B4barFFbreak[flvj2_,flvj1_] -> ( (-16609*myDot[YR^8, myInd[flvj2, flvj1]])/7200 + (254021*myDot[YR^6, myInd[flvj2, flvj1]]*myTr[YR^2])/129600 - 
                                      myDot[YR^4, myInd[flvj2, flvj1]]*((145091*myTr[YR^2]^2)/194400 - (121*myTr[YR^4])/810) - 
                                     (149*myDot[YR^3, myInd[flvj2, flvj1]]*myTr[YR^5])/240 - myDot[YR^2, myInd[flvj2, flvj1]]*
                                     ((-2909*myTr[YR^2]^3)/64800 + (107*myTr[YR^2]*myTr[YR^4])/864 + (719*myTr[YR^6])/12960) - 
                                      myDot[YR, myInd[flvj2, flvj1]]*((-191*myTr[YR^2]*myTr[YR^5])/360 - (37*myTr[YR^7])/480) ),

    C4barFFbreak[flvj2_,flvj1_] -> ( (-31*myDot[YR^8, myInd[flvj2, flvj1]])/360 + (41*myDot[YR^6, myInd[flvj2, flvj1]]*myTr[YR^2])/720 - 
                                      myDot[YR^4, myInd[flvj2, flvj1]]*((173*myTr[YR^2]^2)/3240 + myTr[YR^4]/54) - 
                                      myDot[YR^2, myInd[flvj2, flvj1]]*((-37*myTr[YR^2]^3)/1080 - (5*myTr[YR^2]*myTr[YR^4])/432 - myTr[YR^6]/216) ),

    
    (* Finite Fermionic Contributions *)

    F4FFbreak[flvj2_,flvj1_] -> ( -(myDot[YR^6, myInd[flvj2, flvj1]]*myTr[YR^2]*(-887862323/155520000 - (2411*Pi^4)/54000 - (113087*Zeta[3])/18000)) - 
                                    myDot[YR^3, myInd[flvj2, flvj1]]*myTr[YR^5]*(-1593257/172800 + (7*Pi^4)/6000 + (729797*Zeta[3])/6000 - (479*Zeta[5])/6) - 
                                    myDot[YR^8, myInd[flvj2, flvj1]]*(2296950361/25920000 - (113*Pi^4)/18000 + (3803231*Zeta[3])/54000 - Zeta[5]/15) - 
                                    myDot[YR, myInd[flvj2, flvj1]]*(myTr[YR^2]*myTr[YR^5]*(3833903/1296000 - (257*Pi^4)/4500 + (1261*Zeta[3])/1500) + 
                                    myTr[YR^7]*(-42763633/1728000 - Pi^4/150 + (5923*Zeta[3])/300 + (263*Zeta[5])/10)) - 
                                    myDot[YR^2, myInd[flvj2, flvj1]]*(myTr[YR^2]*myTr[YR^4]*(-78192881/139968000 - (67*Pi^4)/1296 - (299*Zeta[3])/400) + 
                                    myTr[YR^2]^3*(3350431/25920000 - (37*Zeta[3])/540) + myTr[YR^6]*(-975213329/46656000 + (1433*Pi^4)/81000 - (811729*Zeta[3])/27000 + 
                                   (1141*Zeta[5])/15)) - myDot[YR^4, myInd[flvj2, flvj1]]*(myTr[YR^2]^2*(-579755521/699840000 - (29*Zeta[3])/540) + 
                                    myTr[YR^4]*(-33905827/583200 + (37*Pi^4)/3375 - (307901*Zeta[3])/6750 + (7153*Zeta[5])/45)) )

};
(* --------------------------------------- *)


(* +++++++++++++++++++++++++++++++++++++++ *)
(* 1PI Green Functions *)

(* Ordinary subrenormalised 4-Loop 1PI Green Functions *)

iGF4LBB[0] = ( 
    - ((I*g^8)/(16*Pi^2)^4)*dZ4B*(p4d[loral1]*p4d[loral2] - sp4[p4d,p4d]*eta4[loral1,loral2]) +
      ((I*g^8)/(16*Pi^2)^4)*( dX4hatBB*spDM4[pDM4d,pDM4d]*eta4[loral1,loral2] + dX4barBB*sp4[p4d,p4d]*eta4[loral1,loral2] )
);
iGF4LBB[1] = iGF4LBB[0]/.CountertermCoefficients4L;
iGF4LBB[2] = iGF4LBB[1]/.explicitCoefficients4L;


iGF4LFF[0] = (
    - ((I*g^8)/(16*Pi^2)^4)*( dZ4F[flvj2,flvj1] + dX4barFF[flvj2,flvj1] )*gopen4[slash4[p4d],PR]
);
iGF4LFF[1] = iGF4LFF[0]/.CountertermCoefficients4L;
iGF4LFF[2] = iGF4LFF[1]/.explicitCoefficients4L;


iGF4LFFB[0] = (
      ((I*g^9)/(16*Pi^2)^4)*myDot[YR,myInd[flvj3,flvj2]]*dZ4F[flvj2,flvj1]*gopen4[loral2,PR]
);
iGF4LFFB[1] = iGF4LFFB[0]/.CountertermCoefficients4L;
iGF4LFFB[2] = Collect[ ( Expand[ iGF4LFFB[1]/.explicitCoefficients4L ] /. myDot[x1_,myInd[ii_,kk_]]*myDot[x2_,myInd[kk_,jj_]] :> myDot[x1*x2,myInd[ii,jj]] ), {gopen4[___],ep,myDot[___],myTr[___]} ];


iGF4LBBB[0] = 0;
iGF4LBBB[1] = iGF4LBBB[0]/.CountertermCoefficients4L;
iGF4LBBB[2] = iGF4LBBB[1]/.explicitCoefficients4L;


iGF4LBBBB[0] = (
    -((I*g^10)/(16*Pi^2)^4)*dX4barBBBB*( eta4[loral1,loral2]*eta4[loral3,loral4] + eta4[loral1,loral3]*eta4[loral2,loral4] + eta4[loral1,loral4]*eta4[loral2,loral3] )
);
iGF4LBBBB[1] = iGF4LBBBB[0]/.CountertermCoefficients4L;
iGF4LBBBB[2] = iGF4LBBBB[1]/.explicitCoefficients4L;


(* Delta-Operator inserted subrenormalised 4-Loop 1PI Green Functions *)

iDeltaGF4LBc[0] = (
    ((g^8)/(16*Pi^2)^4)*( dX4hatBB*spDM4[pDM4d,pDM4d]*p4d[loral2] + ( dX4barBB + dF4BB )*sp4[p4d,p4d]*p4d[loral2] )
);
iDeltaGF4LBc[1] = iDeltaGF4LBc[0]/.CountertermCoefficients4L;
iDeltaGF4LBc[2] = iDeltaGF4LBc[1]/.explicitCoefficients4L;


iDeltaGF4LFFc[0] = (
    ((g^9)/(16*Pi^2)^4)*myDot[YR,myInd[flvj3,flvj2]]*( dX4barFF[flvj2,flvj1] + dF4FF[flvj2,flvj1] )*( gopen4[slash4[p4d1],PR] + gopen4[slash4[p4d2],PR] )
);
iDeltaGF4LFFc[1] = iDeltaGF4LFFc[0]/.CountertermCoefficients4L;
iDeltaGF4LFFc[2] = Collect[ ( Expand[ iDeltaGF4LFFc[1]/.explicitCoefficients4L ] /. myDot[x1_,myInd[ii_,kk_]]*myDot[x2_,myInd[kk_,jj_]] :> myDot[x1*x2,myInd[ii,jj]] ), {gopen4[___],ep,myDot[___],myTr[___]} ];


iDeltaGF4LBBc[0] = 0;
iDeltaGF4LBBc[1] = iDeltaGF4LBBc[0]/.CountertermCoefficients4L;
iDeltaGF4LBBc[2] = iDeltaGF4LBBc[1]/.explicitCoefficients4L;


iDeltaGF4LBBBc[0] = (
    (g^10/(16*Pi^2)^4)*( dX4barBBBB + dF4BBBB )*
    ( ( p4d1[sig] + p4d2[sig] + p4d3[sig] )*
      ( eta4[loral2,loral4]*eta4[loral6,sig] + eta4[loral2,loral6]*eta4[loral4,sig] + eta4[loral4,loral6]*eta4[loral2,sig] ) 
    )
);
iDeltaGF4LBBBc[1] = iDeltaGF4LBBBc[0]/.CountertermCoefficients4L;
iDeltaGF4LBBBc[2] = iDeltaGF4LBBBc[1]/.explicitCoefficients4L;


iDeltaGF4LFFBc[0] = 0;
iDeltaGF4LFFBc[1] = iDeltaGF4LFFBc[0]/.CountertermCoefficients4L;
iDeltaGF4LFFBc[2] = iDeltaGF4LFFBc[1]/.explicitCoefficients4L;


iDeltaGF4LBBBBc[0] = 0;
iDeltaGF4LBBBBc[1] = iDeltaGF4LBBBBc[0]/.CountertermCoefficients4L;
iDeltaGF4LBBBBc[2] = iDeltaGF4LBBBBc[1]/.explicitCoefficients4L;
(* --------------------------------------- *)



